Error-resilience Phase Transitions in Encoding-Decoding Quantum Circuits

Understanding how errors deteriorate the information encoded in a many-body quantum system is a fundamental problem with practical implications for quantum technologies. Here, we investigate a class of encoding-decoding random circuits subject to local coherent and incoherent errors. We analytically demonstrate the existence of a phase transition from an error-protecting phase to an error-vulnerable phase occurring when the error strength is increased. This transition is accompanied by R\'enyi entropy transitions and by onset of multifractal features in the system. Our results provide a new perspective on storing and processing quantum information, while the introduced framework enables an analytic understanding of a dynamical critical phenomenon in a many-body system.

==> exact_formulas.py <==
# Error-resilience Phase Transitions in Encoding-Decoding Quantum Circuits
# by Xhek Turkeshi and Piotr Sierant
#
# Exact expressions for annealed averages of trace distance and
# participation/entanglement entropies



import numpy as np

######################################################################################
# Trace distance in the logical space.
#  L - total number of qubits
#  KK - number of logical qubits
#  alpha - the error strength

def TraceDistance(L, KK, alpha):
    numerator = (1 + 2**L*np.cos(alpha/2.)**(2*L))/(1 + 2**L)
    denominator = ((-1 + 2**(KK + L) - 2**(KK + L)*np.cos(alpha/2.)**(2*L)
           + ((np.sin(alpha/2.))**(-1)*np.sin(alpha))**(2*L))/(-1 + 4**L))
    return 1-numerator/denominator

######################################################################################



######################################################################################
# Participation entropy of the logical state.
#
#  The expression for q=2 is given by: ParticipationEntropyLogical_q2
#  The expression for q=3 is given by: ParticipationEntropyLogical_q3
#
#  L - total number of qubits
#  KK - number of logical qubits
#  alpha - the error strength

def ParticipationEntropyLogical_q2(L,KK,alpha):
    denominator= ((32**L*(1 - 2**(1 + KK) + 2**L)*np.cos(alpha/2.)**(4*L) + 
     4**L*((1 + 2**KK)*(3 + 2**L)*(-2 + 2**KK + 2**(KK + L)) + 
        (-2**KK + 2**L)*(1 - 2**KK + 2**L)*np.cos(alpha)**(2*L)) + 
     2**KK*(-1 + 2**KK)*((np.sin(alpha/2.)**(-1))*np.sin(alpha))**(4*L) + 
     2*(-2**KK + 2**L)*((np.sin(alpha/2.)**(-1))*np.sin(alpha))**(2*L)*
      ((2 + 2**L)*(-1 + 2**KK + 2**L + 2**(KK + L)) + 
        (1 - 2**KK + 2**L)*((np.sin(alpha)**(-1))*np.sin(2*alpha))**L))/
      (4**L*(-1 + 2**L)*(1 + 2**L)*(2 + 2**L)*(3 + 2**L)))
    numerator = ((2**(1 + 2*L)*(3 + 2**L)*(-2 + 2**KK + 2**(KK + L)) + 
     4**L*(-2 + 2**(1 + KK) - 2**L + 4**L)*np.cos(alpha)**(2*L) + 8*((np.sin(alpha/2.)**(-1))*np.sin(alpha))**(2*L) - 
     2*((np.sin(alpha/2.)**(-1))*np.sin(alpha))**(4*L) + 
     (2**(1 + KK) - 2**L + 4**L)*((np.sin(alpha/2.)**(-1))*np.sin(alpha))**(4*L) + 
     2*((np.sin(alpha/2.)**(-1))*np.sin(alpha))**(2*L)*(2*(1 + 2**L)*
         (-2**(1 + KK) + 2**L - 2**(KK + L) + 4**L) + 
        (-2 + 2**(1 + KK) - 2**L + 4**L)*((np.sin(alpha)**(-1))*np.sin(2*alpha))**L))/
     (4**L*(-1 + 2**L)*(1 + 2**L)*(2 + 2**L)*(3 + 2**L)))
    
    return -np.log2(numerator/denominator)
   
def ParticipationEntropyLogical_q3(L,KK,alpha):
    def Csc(x):
        return 1/np.sin(x)
    def Cos(x):
        return np.cos(x)
    def Sin(x):
        return np.sin(x)
    numerator = (  (-360 + 15*2**(4 + KK) - 261*2**(1 + L) + 117*2**(2 + KK + L) + 
       147*2**(1 + KK + 2*L) - 9*2**(1 + 3*L) + 9*2**(3 + KK + 3*L) + 3*2**(1 + KK + 4*L) - 
       45*4**(1 + L) + 16**L*(6 - 3*2**(1 + KK) - 2**L + 8**L)*Cos(alpha/2.)**(6*L) + 
       9*(4 + 2**L)*(-4 + 2**(2 + KK) - 3*2**L + 2**(1 + KK + L) + 8**L)*Cos(alpha)**(2*L) + 
       3*4**L*Cos(alpha/2.)**(4*L)*(3*(2 + 2**L)*
           (-8 + 2**(3 + KK) - 2**(2 + L) + 2**(1 + KK + L) + 2**(1 + 2*L) + 8**L) + 
          2**(1 + L)*(6 - 3*2**(1 + KK) - 2**L + 8**L)*Cos(alpha)**L) - 
       9*Cos(alpha/2.)**(2*L)*(2*(-20 + 5*2**(2 + KK) - 17*2**(1 + L) + 11*2**(2 + KK + L) + 
             33*2**(KK + 2*L) + 5*2**(1 + KK + 3*L) - 2**(3 + 4*L) + 2**(KK + 4*L) - 
             19*8**L - 32**L) - 2**(1 + L)*(4 + 2**L)*
           (-4 + 2**(2 + KK) - 3*2**L + 2**(1 + KK + L) + 8**L)*Cos(alpha)**L + 
          4**L*(-6 + 3*2**(1 + KK) + 2**L - 8**L)*Cos(alpha)**(2*L)) + 
       4**(1 + L)*(6 - 3*2**(1 + KK) - 2**L + 8**L)*Cos(alpha/2.)**(3*L)*Cos((3*alpha)/2.)**L + 
       3*2**(2 + L)*(6 - 3*2**(1 + KK) - 2**L + 8**L)*Cos(alpha/2.)**L*Cos(alpha)**L*
        Cos((3*alpha)/2.)**L + 24*Cos((3*alpha)/2.)**(2*L) - 3*2**(3 + KK)*Cos((3*alpha)/2.)**(2*L) - 
       2**(2 + L)*Cos((3*alpha)/2.)**(2*L) + 2**(2 + 3*L)*Cos((3*alpha)/2.)**(2*L) + 
       468*(Csc(alpha/2.)*Sin(alpha))**(2*L) - 27*(Csc(alpha/2.)*Sin(alpha))**(4*L))/
     ((-1 + 2**L)*(1 + 2**L)**2*(2 + 2**L)*(3 + 2**L)*(4 + 2**L)*(5 + 2**L)))
    denumerator =  ( (-120 - 25*2**(2 + KK) - 87*2**(1 + L) - 105*2**(KK + L) + 147*2**(2*KK + L) + 
       39*2**(1 + 3*KK + L) + 2**(3 + KK + 2*L) + 49*2**(3*KK + 2*L) - 3*2**(1 + 3*L) + 
       15*2**(KK + 3*L) + 33*2**(2*KK + 3*L) + 3*2**(2 + 3*KK + 3*L) + 2**(1 + KK + 4*L) + 
       2**(3*KK + 4*L) + 15*4**(1 + KK) - 15*4**(1 + L) + 117*4**(KK + L) + 
       3*4**(KK + 2*L) + 5*8**(1 + KK) + 
       16**L*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) + 3*4**KK - 
          8**KK + 8**L)*Cos(alpha/2.)**(6*L) + 
       3*(4 + 2**L)*(-2**KK + 2**(1 + 3*KK) + 2**L - 2**(1 + KK + L) - 3*2**(2*KK + L) + 
          2**(3*KK + L) - 2**(KK + 2*L) - 2**(1 + 2*KK + 2*L) + 2**(1 + 3*L) + 
          2**(KK + 3*L) - 4**KK + 3*4**L)*Cos(alpha)**(2*L) + 
       3*4**L*Cos(alpha/2.)**(4*L)*(-2**(2 + KK) + 2**(2 + L) - 9*2**(KK + L) - 
          13*2**(2*KK + L) + 3*2**(1 + 3*KK + L) - 3*2**(1 + KK + 2*L) + 3*2**(KK + 3*L) - 
          2**(1 + 2*KK + 3*L) + 2**(1 + 4*L) + 2**(KK + 4*L) - 4**(1 + KK) - 
          11*4**(KK + L) + 8**(1 + KK) + 11*8**L + 
          2**(1 + L)*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 
             3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha)**L) - 
       3*Cos(alpha/2.)**(2*L)*(-5*2**(3 + KK) + 5*2**(2 + 3*KK) + 5*2**(3 + L) - 
          17*2**(2 + KK + L) + 11*2**(2 + 2*KK + L) + 11*2**(2 + 3*KK + L) - 
          31*2**(1 + KK + 2*L) - 2**(1 + 3*L) - 55*2**(KK + 3*L) - 7*2**(2*KK + 3*L) + 
          5*2**(1 + 3*KK + 3*L) - 3*2**(3 + KK + 4*L) + 2**(3*KK + 4*L) - 2**(1 + 5*L) - 
          3*2**(KK + 5*L) - 2**(2*KK + 5*L) + 5*4**(1 + KK) + 3*4**(2 + L) + 
          23*4**(KK + L) - 3*4**(1 + 2*L) - 7*4**(KK + 2*L) - 
          2**(1 + L)*(4 + 2**L)*(-2**KK + 2**(1 + 3*KK) + 2**L - 2**(1 + KK + L) - 
             3*2**(2*KK + L) + 2**(3*KK + L) - 2**(KK + 2*L) - 2**(1 + 2*KK + 2*L) + 
             2**(1 + 3*L) + 2**(KK + 3*L) - 4**KK + 3*4**L)*Cos(alpha)**L - 
          3*4**L*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 
             3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha)**(2*L)) + 
       4**(1 + L)*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 
          3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha/2.)**(3*L)*
        Cos((3*alpha)/2.)**L + 3*2**(2 + L)*
        (-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 
          3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha/2.)**L*Cos(alpha)**L*
        Cos((3*alpha)/2.)**L - 2**(3 + KK)*Cos((3*alpha)/2.)**(2*L) - 
       2**(2 + 3*KK)*Cos((3*alpha)/2.)**(2*L) + 2**(3 + L)*Cos((3*alpha)/2.)**(2*L) - 
       3*2**(3 + KK + L)*Cos((3*alpha)/2.)**(2*L) + 3*2**(2 + 2*KK + L)*Cos((3*alpha)/2.)**(2*L) - 
       3*2**(2 + KK + 2*L)*Cos((3*alpha)/2.)**(2*L) + 2**(2 + 3*L)*Cos((3*alpha)/2.)**(2*L) + 
       3*4**(1 + KK)*Cos((3*alpha)/2.)**(2*L) + 3*4**(1 + L)*Cos((3*alpha)/2.)**(2*L) - 
       99*2**(3*KK)*(Csc(alpha/2.)*Sin(alpha))**(2*L) + 39*(Csc(alpha/2.)*Sin(alpha))**(4*L) + 
       3*2**(3*KK)*(Csc(alpha/2.)*Sin(alpha))**(4*L) + 3*(Csc(alpha/2.)*Sin(alpha))**(6*L) - 
       3*2**KK*(Csc(alpha/2.)*Sin(alpha))**(6*L))/
     ((-1 + 2**L)*(1 + 2**L)**2*(2 + 2**L)*(3 + 2**L)*(4 + 2**L)*(5 + 2**L)))
    
    return -0.5*np.log2( numerator / denumerator)
######################################################################################
    
    
    
######################################################################################    
# Entanglement entropy of the logical state.
#
#  The expression for q=2 is given by: EntanglementEntropyLogical_q2
#  The expression for q=3 is given by: EntanglementEntropyLogical_q3
#
#  L - total number of qubits
#  KK1 - number of qubits in the subsystem X_1
#  KK2 - number of qubits in the subsystem X_2
#  alpha - the error strength

 
def EntanglementEntropyLogical_q2(L, KK1, KK2, alpha):
    Cos = np.cos 
    Sin = np.sin 
    Csc = lambda x: (np.sin(x))**(-1)
    KK=KK1+KK2
    
    numerator = ((-3*2**(1 + KK1) - 3*2**(1 + KK2) + 3*2**(2*KK1 + KK2) + 3*2**(KK1 + 2*KK2) - 2**(1 + KK1 + L) - 2**(1 + KK2 + L) + 2**(2 + 2*KK1 + KK2 + L) + 2**(2 + KK1 + 2*KK2 + L) + 2**(2*KK1 + KK2 + 2*L) + 
      2**(KK1 + 2*(KK2 + L)) + 4**L*(2 - 2**(1 + KK1) - 2**(1 + KK2) + 2**(2*KK1 + KK2) + 2**(KK1 + 2*KK2) - 2**L*(-3 + 2**(1 + KK1) + 2**(1 + KK2)))*Cos(alpha/2.)**(4*L) + 
      (2 - 2**(1 + KK1) - 2**(1 + KK2) + 2**(2*KK1 + KK2) + 2**(KK1 + 2*KK2) - 2**L*(-3 + 2**(1 + KK1) + 2**(1 + KK2)))*Cos(alpha)**(2*L) + 
      2*Cos(alpha/2.)**(2*L)*(-4 + 2**(2 + KK1) - 3*2**(1 + L) + 2**(2 + KK1 + L) + 3*2**(KK1 + 2*L) + 2**(KK1 + 3*L) - 2**(KK1 + 2*KK2)*(1 + 2**L)*(2 + 2**L) + 
         2**KK2*(2 + 2**L)*(2 + 2**L + 4**L - 4**KK1*(1 + 2**L)) + 2**L*(2 - 2**(1 + KK1) - 2**(1 + KK2) + 2**(2*KK1 + KK2) + 2**(KK1 + 2*KK2) + 4**L - 2**L*(-3 + 2**(1 + KK1) + 2**(1 + KK2)))*
          Cos(alpha)**L) - 4*(Csc(alpha/2.)*Sin(alpha))**(2*L) + (Csc(alpha/2.)*Sin(alpha))**(4*L) + (Csc(alpha)*Sin(2*alpha))**(2*L))/((-1 + 2**L)*(1 + 2**L)*(2 + 2**L)*(3 + 2**L)))

    denominator =  ((-6 - 3*2**KK - 2**(1 + L) + 2**(1 + KK + L) + 2**(2 + 2*KK + L) + 2**(KK + 2*L) + 3*4**KK + 4**(KK + L) + 4**L*(-2**KK + 2**L - 2**(1 + KK + L) + 4**KK)*Cos(alpha/2.)**(4*L) + 
      (-2**KK + 2**L - 2**(1 + KK + L) + 4**KK)*Cos(alpha)**(2*L) + 2*Cos(alpha/2.)**(2*L)*
       (-(2**(KK + 2*L)*(-2 + 2**KK)) - 2**(1 + KK)*(-1 + 2**KK) + 8**L*(1 + 2**KK) + 2**L*(-2 + 2**KK - 3*4**KK) + 2**L*(-2**KK + 2**L)*(1 - 2**KK + 2**L)*Cos(alpha)**L) + 2*(Csc(alpha/2.)*Sin(alpha))**(2*L) + 
      (Csc(alpha/2.)*Sin(alpha))**(4*L) + (Csc(alpha)*Sin(2*alpha))**(2*L))/((-1 + 2**L)*(1 + 2**L)*(2 + 2**L)*(3 + 2**L)))
    
    return -np.log2( numerator / denominator )


def EntanglementEntropyLogical_q3(L, KK1, KK2, alpha):
    Cos = np.cos 
    Sin = np.sin 
    Csc = lambda x: (np.sin(x))**(-1)
    KK=KK1+KK2
    

    numerator = ((-60 - 35*2**(2 + KK1 + KK2) + 5*2**(3 + 3*KK1 + KK2) + 15*2**(3 + 2*KK1 + 2*KK2) + 5*2**(3 + KK1 + 3*KK2) - 87*2**L - 87*2**(2*KK1 + L) - 183*2**(KK1 + KK2 + L) + 39*2**(1 + 3*KK1 + KK2 + L) - 
     87*2**(2*KK2 + L) + 117*2**(1 + 2*KK1 + 2*KK2 + L) + 39*2**(1 + KK1 + 3*KK2 + L) - 15*2**(1 + 2*L) - 15*2**(1 + 2*KK1 + 2*L) - 41*2**(KK1 + KK2 + 2*L) + 49*2**(3*KK1 + KK2 + 2*L) - 
     15*2**(1 + 2*KK2 + 2*L) + 49*2**(KK1 + 3*KK2 + 2*L) - 3*2**(2*KK1 + 3*L) + 3*2**(KK1 + KK2 + 3*L) + 3*2**(2 + 3*KK1 + KK2 + 3*L) - 3*2**(2*KK2 + 3*L) + 9*2**(2 + 2*KK1 + 2*KK2 + 3*L) + 
     3*2**(2 + KK1 + 3*KK2 + 3*L) + 2**(KK1 + KK2 + 4*L) + 2**(3*KK1 + KK2 + 4*L) + 2**(KK1 + 3*KK2 + 4*L) - 15*4**(1 + KK1) - 15*4**(1 + KK2) + 147*4**(KK1 + KK2 + L) + 3*4**(KK1 + KK2 + 2*L) - 
     3*8**L + 16**L*(12 - 9*2**(1 + KK1) + 3*2**(1 + 2*KK1) - 9*2**(1 + KK2) + 17*2**(KK1 + KK2) - 2**(3*KK1 + KK2) + 3*2**(1 + 2*KK2) - 2**(KK1 + 3*KK2) + 7*2**(1 + L) - 15*2**(KK1 + L) + 
     3*2**(2*KK1 + L) - 15*2**(KK2 + L) + 9*2**(KK1 + KK2 + L) + 3*2**(2*KK2 + L) - 3*4**(KK1 + KK2) + 8**L)*Cos(alpha/2.)**(6*L) + 
     3*(4 + 2**L)*(-9 + 2**(4 + KK1) + 2**(4 + KK2) - 19*2**(KK1 + KK2) + 2**(1 + 3*KK1 + KK2) + 3*2**(1 + 2*KK1 + 2*KK2) + 2**(1 + KK1 + 3*KK2) - 7*2**L + 7*2**(1 + KK1 + L) - 3*2**(1 + 2*KK1 + L) + 
     7*2**(1 + KK2 + L) - 17*2**(KK1 + KK2 + L) + 2**(3*KK1 + KK2 + L) - 3*2**(1 + 2*KK2 + L) + 3*2**(2*KK1 + 2*KK2 + L) + 2**(KK1 + 3*KK2 + L) + 5*2**(KK1 + 2*L) - 2**(1 + 2*KK1 + 2*L) + 
     5*2**(KK2 + 2*L) - 3*2**(1 + KK1 + KK2 + 2*L) - 2**(1 + 2*KK2 + 2*L) + 2**(KK1 + 3*L) + 2**(KK2 + 3*L) - 7*4**KK1 - 7*4**KK2 + 8**L)*Cos(alpha)**(2*L) + 
     3*4**L*Cos(alpha/2.)**(4*L)*(-36 + 2**(6 + KK1) + 2**(6 + KK2) - 19*2**(2 + KK1 + KK2) + 2**(3 + 3*KK1 + KK2) + 3*2**(3 + 2*KK1 + 2*KK2) + 2**(3 + KK1 + 3*KK2) - 37*2**L + 9*2**(3 + KK1 + L) - 
     31*2**(2*KK1 + L) + 9*2**(3 + KK2 + L) - 87*2**(KK1 + KK2 + L) + 3*2**(1 + 3*KK1 + KK2 + L) - 31*2**(2*KK2 + L) + 9*2**(1 + 2*KK1 + 2*KK2 + L) + 3*2**(1 + KK1 + 3*KK2 + L) + 
     17*2**(1 + KK1 + 2*L) - 7*2**(1 + 2*KK1 + 2*L) + 17*2**(1 + KK2 + 2*L) - 41*2**(KK1 + KK2 + 2*L) + 2**(3*KK1 + KK2 + 2*L) - 7*2**(1 + 2*KK2 + 2*L) + 2**(KK1 + 3*KK2 + 2*L) + 2**(2 + 3*L) + 
     9*2**(KK1 + 3*L) - 2**(1 + 2*KK1 + 3*L) + 9*2**(KK2 + 3*L) - 3*2**(1 + KK1 + KK2 + 3*L) - 2**(1 + 2*KK2 + 3*L) + 2**(KK1 + 4*L) + 2**(KK2 + 4*L) - 7*4**(1 + KK1) - 7*4**(1 + KK2) + 
     3*4**(KK1 + KK2 + L) + 16**L + 2**(1 + L)*(12 - 9*2**(1 + KK1) + 3*2**(1 + 2*KK1) - 9*2**(1 + KK2) + 17*2**(KK1 + KK2) - 2**(3*KK1 + KK2) + 3*2**(1 + 2*KK2) - 2**(KK1 + 3*KK2) + 
     7*2**(1 + L) - 15*2**(KK1 + L) + 3*2**(2*KK1 + L) - 15*2**(KK2 + L) + 9*2**(KK1 + KK2 + L) + 3*2**(2*KK2 + L) + 3*2**(1 + 2*L) - 3*2**(KK1 + 2*L) - 3*2**(KK2 + 2*L) - 3*4**(KK1 + KK2) + 
     8**L)*Cos(alpha)**L) - 3*Cos(alpha/2.)**(2*L)*(5*2**(3 + KK1) - 5*2**(3 + 2*KK1) + 5*2**(3 + KK2) - 25*2**(2 + KK1 + KK2) + 5*2**(2 + 3*KK1 + KK2) - 5*2**(3 + 2*KK2) + 5*2**(2 + KK1 + 3*KK2) + 
     5*2**(2 + L) + 27*2**(2 + KK1 + L) - 11*2**(3 + 2*KK1 + L) + 27*2**(2 + KK2 + L) - 55*2**(2 + KK1 + KK2 + L) + 11*2**(2 + 3*KK1 + KK2 + L) - 11*2**(3 + 2*KK2 + L) + 
     33*2**(2 + 2*KK1 + 2*KK2 + L) + 11*2**(2 + KK1 + 3*KK2 + L) + 25*2**(2 + KK1 + 2*L) + 25*2**(2 + KK2 + 2*L) - 195*2**(KK1 + KK2 + 2*L) + 33*2**(3*KK1 + KK2 + 2*L) + 
     33*2**(KK1 + 3*KK2 + 2*L) + 9*2**(2 + KK1 + 3*L) - 37*2**(2*KK1 + 3*L) + 9*2**(2 + KK2 + 3*L) - 101*2**(KK1 + KK2 + 3*L) + 5*2**(1 + 3*KK1 + KK2 + 3*L) - 37*2**(2*KK2 + 3*L) + 
     15*2**(1 + 2*KK1 + 2*KK2 + 3*L) + 5*2**(1 + KK1 + 3*KK2 + 3*L) - 3*2**(1 + 4*L) + 2**(2 + KK1 + 4*L) - 5*2**(1 + 2*KK1 + 4*L) + 2**(2 + KK2 + 4*L) - 29*2**(KK1 + KK2 + 4*L) + 
     2**(3*KK1 + KK2 + 4*L) - 5*2**(1 + 2*KK2 + 4*L) + 2**(KK1 + 3*KK2 + 4*L) - 2**(2*KK1 + 5*L) - 3*2**(KK1 + KK2 + 5*L) - 2**(2*KK2 + 5*L) + 15*4**(1 + KK1 + KK2) - 19*4**(1 + KK1 + L) - 
     19*4**(1 + KK2 + L) + 99*4**(KK1 + KK2 + L) + 3*4**(KK1 + KK2 + 2*L) - 8**L - 32**L - 
     2**(1 + L)*(4 + 2**L)*(-9 + 2**(4 + KK1) + 2**(4 + KK2) - 19*2**(KK1 + KK2) + 2**(1 + 3*KK1 + KK2) + 3*2**(1 + 2*KK1 + 2*KK2) + 2**(1 + KK1 + 3*KK2) - 7*2**L + 7*2**(1 + KK1 + L) - 
     3*2**(1 + 2*KK1 + L) + 7*2**(1 + KK2 + L) - 17*2**(KK1 + KK2 + L) + 2**(3*KK1 + KK2 + L) - 3*2**(1 + 2*KK2 + L) + 3*2**(2*KK1 + 2*KK2 + L) + 2**(KK1 + 3*KK2 + L) + 5*2**(KK1 + 2*L) - 
     2**(1 + 2*KK1 + 2*L) + 5*2**(KK2 + 2*L) - 3*2**(1 + KK1 + KK2 + 2*L) - 2**(1 + 2*KK2 + 2*L) + 2**(KK1 + 3*L) + 2**(KK2 + 3*L) - 7*4**KK1 - 7*4**KK2 + 8**L)*Cos(alpha)**L - 
     3*4**L*(12 - 9*2**(1 + KK1) + 3*2**(1 + 2*KK1) - 9*2**(1 + KK2) + 17*2**(KK1 + KK2) - 2**(3*KK1 + KK2) + 3*2**(1 + 2*KK2) - 2**(KK1 + 3*KK2) + 7*2**(1 + L) - 15*2**(KK1 + L) + 
     3*2**(2*KK1 + L) - 15*2**(KK2 + L) + 9*2**(KK1 + KK2 + L) + 3*2**(2*KK2 + L) + 3*2**(1 + 2*L) - 3*2**(KK1 + 2*L) - 3*2**(KK2 + 2*L) - 3*4**(KK1 + KK2) + 8**L)*Cos(alpha)**(2*L)) + 
     4**(1 + L)*(12 - 9*2**(1 + KK1) + 3*2**(1 + 2*KK1) - 9*2**(1 + KK2) + 17*2**(KK1 + KK2) - 2**(3*KK1 + KK2) + 3*2**(1 + 2*KK2) - 2**(KK1 + 3*KK2) + 7*2**(1 + L) - 15*2**(KK1 + L) + 
     3*2**(2*KK1 + L) - 15*2**(KK2 + L) + 9*2**(KK1 + KK2 + L) + 3*2**(2*KK2 + L) + 3*2**(1 + 2*L) - 3*2**(KK1 + 2*L) - 3*2**(KK2 + 2*L) - 3*4**(KK1 + KK2) + 8**L)*Cos(alpha/2.)**(3*L)*Cos((3*alpha)/2.)**L
     + 3*2**(2 + L)*(12 - 9*2**(1 + KK1) + 3*2**(1 + 2*KK1) - 9*2**(1 + KK2) + 17*2**(KK1 + KK2) - 2**(3*KK1 + KK2) + 3*2**(1 + 2*KK2) - 2**(KK1 + 3*KK2) + 7*2**(1 + L) - 15*2**(KK1 + L) + 
     3*2**(2*KK1 + L) - 15*2**(KK2 + L) + 9*2**(KK1 + KK2 + L) + 3*2**(2*KK2 + L) + 3*2**(1 + 2*L) - 3*2**(KK1 + 2*L) - 3*2**(KK2 + 2*L) - 3*4**(KK1 + KK2) + 8**L)*Cos(alpha/2.)**L*Cos(alpha)**L*
     Cos((3*alpha)/2.)**L + 48*Cos((3*alpha)/2.)**(2*L) - 9*2**(3 + KK1)*Cos((3*alpha)/2.)**(2*L) + 3*2**(3 + 2*KK1)*Cos((3*alpha)/2.)**(2*L) - 9*2**(3 + KK2)*Cos((3*alpha)/2.)**(2*L) - 
     3*2**(2*(1 + KK1 + KK2))*Cos((3*alpha)/2.)**(2*L) + 17*2**(2 + KK1 + KK2)*Cos((3*alpha)/2.)**(2*L) - 2**(2 + 3*KK1 + KK2)*Cos((3*alpha)/2.)**(2*L) + 3*2**(3 + 2*KK2)*Cos((3*alpha)/2.)**(2*L) - 
     2**(2 + KK1 + 3*KK2)*Cos((3*alpha)/2.)**(2*L) + 7*2**(3 + L)*Cos((3*alpha)/2.)**(2*L) - 15*2**(2 + KK1 + L)*Cos((3*alpha)/2.)**(2*L) + 3*2**(2 + 2*KK1 + L)*Cos((3*alpha)/2.)**(2*L) - 
     15*2**(2 + KK2 + L)*Cos((3*alpha)/2.)**(2*L) + 9*2**(2 + KK1 + KK2 + L)*Cos((3*alpha)/2.)**(2*L) + 3*2**(2 + 2*KK2 + L)*Cos((3*alpha)/2.)**(2*L) - 3*2**(2 + KK1 + 2*L)*Cos((3*alpha)/2.)**(2*L) - 
     3*2**(2 + KK2 + 2*L)*Cos((3*alpha)/2.)**(2*L) + 2**(2 + 3*L)*Cos((3*alpha)/2.)**(2*L) - 72*(Csc(alpha/2.)*Sin(alpha))**(2*L) - 21*(Csc(alpha/2.)*Sin(alpha))**(4*L) + 6*(Csc(alpha/2.)*Sin(alpha))**(6*L) - 
     3*2**KK1*(Csc(alpha/2.)*Sin(alpha))**(6*L) - 3*2**KK2*(Csc(alpha/2.)*Sin(alpha))**(6*L) + 24*(Csc((3*alpha)/2.)*Sin(3*alpha))**(2*L))/((-1 + 2**L)*(1 + 2**L)**2*(2 + 2**L)*(3 + 2**L)*(4 + 2**L)*(5 + 2**L)))

    denominator=((-120 - 25*2**(2 + KK) - 87*2**(1 + L) - 105*2**(KK + L) + 147*2**(2*KK + L) + 39*2**(1 + 3*KK + L) + 2**(3 + KK + 2*L) + 49*2**(3*KK + 2*L) - 3*2**(1 + 3*L) + 15*2**(KK + 3*L) + 
     33*2**(2*KK + 3*L) + 3*2**(2 + 3*KK + 3*L) + 2**(1 + KK + 4*L) + 2**(3*KK + 4*L) + 15*4**(1 + KK) - 15*4**(1 + L) + 117*4**(KK + L) + 3*4**(KK + 2*L) + 5*8**(1 + KK) + 
     16**L*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) + 3*4**KK - 8**KK + 8**L)*Cos(alpha/2.)**(6*L) + 
     3*(4 + 2**L)*(-2**KK + 2**(1 + 3*KK) + 2**L - 2**(1 + KK + L) - 3*2**(2*KK + L) + 2**(3*KK + L) - 2**(KK + 2*L) - 2**(1 + 2*KK + 2*L) + 2**(1 + 3*L) + 2**(KK + 3*L) - 4**KK + 3*4**L)*
     Cos(alpha)**(2*L) + 3*4**L*Cos(alpha/2.)**(4*L)*(-2**(2 + KK) + 2**(2 + L) - 9*2**(KK + L) - 13*2**(2*KK + L) + 3*2**(1 + 3*KK + L) - 3*2**(1 + KK + 2*L) + 3*2**(KK + 3*L) - 2**(1 + 2*KK + 3*L) + 
     2**(1 + 4*L) + 2**(KK + 4*L) - 4**(1 + KK) - 11*4**(KK + L) + 8**(1 + KK) + 11*8**L + 
     2**(1 + L)*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha)**L) - 
     3*Cos(alpha/2.)**(2*L)*(-5*2**(3 + KK) + 5*2**(2 + 3*KK) + 5*2**(3 + L) - 17*2**(2 + KK + L) + 11*2**(2 + 2*KK + L) + 11*2**(2 + 3*KK + L) - 31*2**(1 + KK + 2*L) - 2**(1 + 3*L) - 55*2**(KK + 3*L) - 
     7*2**(2*KK + 3*L) + 5*2**(1 + 3*KK + 3*L) - 3*2**(3 + KK + 4*L) + 2**(3*KK + 4*L) - 2**(1 + 5*L) - 3*2**(KK + 5*L) - 2**(2*KK + 5*L) + 5*4**(1 + KK) + 3*4**(2 + L) + 23*4**(KK + L) - 
     3*4**(1 + 2*L) - 7*4**(KK + 2*L) - 2**(1 + L)*(4 + 2**L)*(-2**KK + 2**(1 + 3*KK) + 2**L - 2**(1 + KK + L) - 3*2**(2*KK + L) + 2**(3*KK + L) - 2**(KK + 2*L) - 2**(1 + 2*KK + 2*L) + 
     2**(1 + 3*L) + 2**(KK + 3*L) - 4**KK + 3*4**L)*Cos(alpha)**L - 3*4**L*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*
     Cos(alpha)**(2*L)) + 4**(1 + L)*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha/2.)**(3*L)*Cos((3*alpha)/2.)**L + 
     3*2**(2 + L)*(-2**(1 + KK) + 2**(1 + L) - 3*2**(1 + KK + L) + 3*2**(2*KK + L) - 3*2**(KK + 2*L) + 3*4**KK + 3*4**L - 8**KK + 8**L)*Cos(alpha/2.)**L*Cos(alpha)**L*Cos((3*alpha)/2.)**L - 
     2**(3 + KK)*Cos((3*alpha)/2.)**(2*L) - 2**(2 + 3*KK)*Cos((3*alpha)/2.)**(2*L) + 2**(3 + L)*Cos((3*alpha)/2.)**(2*L) - 3*2**(3 + KK + L)*Cos((3*alpha)/2.)**(2*L) + 3*2**(2 + 2*KK + L)*Cos((3*alpha)/2.)**(2*L) - 
     3*2**(2 + KK + 2*L)*Cos((3*alpha)/2.)**(2*L) + 2**(2 + 3*L)*Cos((3*alpha)/2.)**(2*L) + 3*4**(1 + KK)*Cos((3*alpha)/2.)**(2*L) + 3*4**(1 + L)*Cos((3*alpha)/2.)**(2*L) - 99*2**(3*KK)*(Csc(alpha/2.)*Sin(alpha))**(2*L) + 
     39*(Csc(alpha/2.)*Sin(alpha))**(4*L) + 3*2**(3*KK)*(Csc(alpha/2.)*Sin(alpha))**(4*L) + 3*(Csc(alpha/2.)*Sin(alpha))**(6*L) - 3*2**KK*(Csc(alpha/2.)*Sin(alpha))**(6*L))/
     ((-1 + 2**L)*(1 + 2**L)**2*(2 + 2**L)*(3 + 2**L)*(4 + 2**L)*(5 + 2**L)))
    
    
    return -0.5*np.log2( numerator / denominator )    
######################################################################################


######################################################################################
# Entanglement entropy of the code-space state.
#
#  The expression for q=2 is given by: EntanglementEntropyCodeSpace_q2
#  The expression for q=3 is given by: EntanglementEntropyCodeSpace_q3
#
#  L - total number of qubits
#  KK - number of logical qubits
#  alpha - the error strength


#def HaarS2(N,D,K,alpha):

# def HaarS2(N,D,K,alpha):
#   k = N- D 
#   L = N 
#   KK = K 

def EntanglementEntropyCodeSpace_q2(L,KK,alpha):
  k = 0
  return min(1,-1/KK*np.log2(((4**L*(-1 + 2**KK)*(-2**KK + 2**L)*np.cos(alpha/2.)**(4*L)*np.cos(alpha)**(2*k) - 
        2*(-1 + 2**KK)*(2**KK - 2**L)*np.cos(alpha/2.)**(2*(k + L))*np.cos(alpha)**k*
         (-2*np.cos(alpha)**k + 2**L*np.cos(alpha)**L) + 
        np.cos(alpha/2.)**(4*k)*((2**L + 4**KK)*(-3 + 2**(1 + L) + 4**L)*np.cos(alpha)**(2*k) + 
           (-1 + 2**KK)*(-2**KK + 2**L)*np.cos(alpha)**(2*L)))/
      (2**KK*(-1 + 2**L)*(1 + 2**L)*(3 + 2**L)*np.cos(alpha/2.)**(4*k)*np.cos(alpha)**(2*k)))))*KK


def EntanglementEntropyCodeSpace_q3(L,KK,alpha):    
   AA=(-227*2**(2*KK + L) - 47*2**(4*KK + L) + 95*2**(1 + 2*KK + 3*L) + 
     23*2**(1 + 4*KK + 3*L) + 75*2**(1 + 2*KK + 4*L) + 23*2**(1 + 5*L) + 
     37*2**(2*KK + 5*L) + 2**(4*KK + 5*L) - 15*4**(1 + KK) - 15*4**(1 + 2*KK) - 
     15*4**(1 + L) - 93*4**(KK + L) + 3*4**(2 + 2*KK + L) + 3*4**(1 + 2*KK + 2*L) + 
     3*4**(1 + 3*L) + 3*4**(KK + 3*L) - 47*8**L + 3*16**(1 + L) + 128**L + 
     120*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(2*L) - 
     84*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(4*L) + 
     6*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(6*L) - 
     15*2**KK*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(6*L) + 
     ((-9*2**(1 + 3*KK) + 3*2**(1 + 4*KK) - 9*2**(1 + KK + L) + 31*2**(2*KK + L) - 
          15*2**(3*KK + L) + 2**(1 + 4*KK + L) - 3*2**(3*KK + 2*L) + 2**(1 + 3*L) - 
          3*2**(KK + 3*L) + 2**(2*KK + 3*L) + 3*4**(1 + KK) + 3*4**(1 + KK + L))*
        ((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(6*L))/4**L + 
     (3*(-1 + 2**KK)*(4 + 2**L)*(2**(2*(1 + KK + L)) - 2**(4 + KK + L) + 
          5*2**(1 + 2*KK + L) - 2**(2 + 3*KK + L) - 7*2**(KK + 2*L) - 2**(3*KK + 2*L) + 
          2**(2 + 3*L) - 2**(KK + 3*L) + 2**(2*KK + 3*L) + 9*4**KK + 7*4**L - 7*8**KK + 
          16**L)*(np.exp(-(1j*alpha)) + np.exp(1j*alpha))**(2*L))/4**L + 
     4**(1 - L)*(3 + 2**L)*(2 - 3*2**KK + 4**KK)*(2**(1 + 2*KK) - 3*2**(KK + L) + 4**L)*
      ((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(3*L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**L + 
     3*4**(1 - L)*(3 + 2**L)*(2 - 3*2**KK + 4**KK)*
      (2**(1 + 2*KK) - 3*2**(KK + L) + 4**L)*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**L*
      (np.exp(-(1j*alpha)) + np.exp(1j*alpha))**L*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**L + 
     24*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) - 
     15*2**(2 + KK)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) - 
     3*2**(2 + 3*KK)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) - 
     9*2**(3 + 3*KK - 2*L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     3*2**(3 + 4*KK - 2*L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) - 
     9*2**(3 + KK - L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     31*2**(2 + 2*KK - L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) - 
     15*2**(2 + 3*KK - L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     2**(3 + 4*KK - L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     2**(3 + L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) - 
     3*2**(2 + KK + L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     2**(2 + 2*KK + L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     3*4**(2 + KK)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     3*4**(2 + KK - L)*((1 + np.exp(3*1j*alpha))/np.exp((3*1j*alpha)/2.))**(2*L) + 
     (3*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(4*L)*
        (2**(6 + KK + L) - 113*2**(2*KK + L) + 9*2**(3 + 3*KK + L) - 23*2**(4*KK + L) + 
          9*2**(3 + KK + 2*L) - 35*2**(1 + 2*KK + 2*L) + 17*2**(1 + 3*KK + 2*L) - 
          2**(3 + 4*KK + 2*L) + 17*2**(1 + KK + 3*L) - 19*2**(2*KK + 3*L) - 
          2**(4*KK + 3*L) - 2**(3 + 4*L) + 9*2**(KK + 4*L) - 2**(1 + 2*KK + 4*L) + 
          2**(3*KK + 4*L) + 2**(KK + 5*L) - 9*4**(1 + KK) - 7*4**(1 + 2*KK) + 
          8**(2 + KK) - 23*8**L + 9*8**(KK + L) - 32**L + 
          2*(3 + 2**L)*(2 - 3*2**KK + 4**KK)*(2**(1 + 2*KK) - 3*2**(KK + L) + 4**L)*
           (np.exp(-(1j*alpha)) + np.exp(1j*alpha))**L))/4**L - 
     (3*((1 + np.exp(1j*alpha))/np.exp((1j*alpha)/2.))**(2*L)*
        (-4*(-5*2**(1 + 3*KK) + 5*2**(1 + 4*KK) - 5*2**(1 + KK + L) + 
             5*2**(2 + 2*KK + L) - 27*2**(3*KK + L) + 17*2**(4*KK + L) - 
             27*2**(KK + 2*L) + 17*2**(1 + 2*KK + 2*L) - 25*2**(3*KK + 2*L) + 
             2**(3 + 4*KK + 2*L) - 25*2**(KK + 3*L) + 2**(4 + 2*KK + 3*L) + 
             2**(4*KK + 3*L) + 2**(3 + 4*L) - 9*2**(KK + 4*L) + 2**(1 + 2*KK + 4*L) - 
             2**(3*KK + 4*L) - 2**(KK + 5*L) + 17*8**L - 9*8**(KK + L) + 32**L) - 
          2*(-1 + 2**KK)*(4 + 2**L)*
           (2**(2*(1 + KK + L)) - 2**(4 + KK + L) + 5*2**(1 + 2*KK + L) - 
             2**(2 + 3*KK + L) - 7*2**(KK + 2*L) - 2**(3*KK + 2*L) + 2**(2 + 3*L) - 
             2**(KK + 3*L) + 2**(2*KK + 3*L) + 9*4**KK + 7*4**L - 7*8**KK + 16**L)*
           (np.exp(-(1j*alpha)) + np.exp(1j*alpha))**L - 
          3*(3 + 2**L)*(2 - 3*2**KK + 4**KK)*(2**(1 + 2*KK) - 3*2**(KK + L) + 4**L)*
           (np.exp(-(1j*alpha)) + np.exp(1j*alpha))**(2*L)))/4**L)/(4**KK*(-1 + 2**L)*(1 + 2**L)**2*(2 + 2**L)*(3 + 2**L)*(4 + 2**L)*(5 + 2**L))

   return -0.5*np.log2(AA)


###################################################################################### 
    
######################################################################################
# Participation entropy of the code-space state.
#
#  The expression for q=2 is given by: ParticipationEntropyCodeSpace_q2
#
#  L - total number of qubits
#  KK - number of logical qubits
#  alpha - the error strength

def ParticipationEntropyCodeSpace_q2(L,KK,alpha):
    return        -np.log2(((1 + 2**KK)*(-3 + 2**(1 + L) + 4**L) - 
     (2**KK - 2**L)*(4**L*np.cos(alpha/2.)**(4*L) + np.cos(alpha)**(2*L) + 
        2*np.cos(alpha/2.)**(2*L)*(-2 + 2**L*np.cos(alpha)**L)))/((-1 + 2**L)*(1 + 2**L)*(3 + 2**L)))*2

######################################################################################

